Cirbo: A New Tool for Boolean Circuit Analysis and Synthesis

We present an open-source tool for manipulating Boolean circuits. It implements efficient algorithms, both existing and novel, for a rich variety of frequently used circuit tasks such as satisfiability, synthesis, and minimization. We tested the tool on a wide range of practically relevant circuits (computing, in particular, symmetric and arithmetic functions) that have been optimized intensively by the community for the last three years. The tool helped us to win the IWLS 2024 Programming Contest. In 2023, it was Google DeepMind who took the first place in the competition. We were able to reduce the size of the best circuits from 2023 by 12\% on average, whereas for some individual circuits, our size reduction was as large as 83\%.

==> listings/analyzing_functions.py <==
from cirbo.core import PyFunction, TruthTable


f = PyFunction(lambda xs: [sum(xs) % 2], 4)
print(f.is_monotone())

g = PyFunction.from_int_binary_func(
    lambda x, y: x + y, 2, 3)
print(g.is_symmetric())

e = TruthTable(['1101'])
print(e.is_constant())


==> listings/checking_satisfiability.py <==
from cirbo.core.circuit import Circuit
from cirbo.sat import is_circuit_satisfiable


path = '../data/circuit.bench'
ckt = Circuit.from_bench_file(path)
result = is_circuit_satisfiable(ckt)
print(result.answer)


==> listings/cleaning_majority7_circuit.py <==
from cirbo.core import Circuit
from cirbo.minimization import cleanup
from cirbo.synthesis.generation.arithmetics import add_sum_n_bits


ckt = Circuit.bare_circuit(input_size=7)
*_, b2 = add_sum_n_bits(ckt, ckt.inputs)
ckt.mark_as_output(b2)
print(ckt.gates_number())
ckt = cleanup(ckt)
print(ckt.gates_number())


==> listings/cleaning_majority7_circuit_abc.py <==
from cirbo.synthesis.generation.arithmetics import add_sum_n_bits
from cirbo.core.circuit import Circuit
from extensions.abc_wrapper.src.abc import abc_transform

ckt = Circuit.bare_circuit(input_size=7)
*_, lst = add_sum_n_bits(ckt, ckt.inputs, basis='AIG')
ckt.mark_as_output(lst)
ckt = abc_transform(ckt, 'strash; dc2')


==> listings/factorization.py <==
from cirbo.core.circuit.circuit import Circuit
from cirbo.core.circuit.gate import NOR, AND
from cirbo.synthesis.generation.arithmetics import generate_mul, add_mul, generate_equal, add_equal
from math import ceil, log2


def factorization(number: int) -> Circuit:
    n = number.bit_length()
    ckt = Circuit.bare_circuit(input_size=2 * (n - 1))
    p, q = ckt.inputs[:n - 1], ckt.inputs[n - 1:]
    outs = add_mul(ckt, q, p)
    g3 = add_equal(ckt, outs, number)
    ckt.mark_as_output(g3)
    return ckt


==> listings/sat_based_minimization.py <==
from cirbo.core import Circuit
from cirbo.minimization import minimize_subcircuits
from cirbo.synthesis.generation.arithmetics import add_sum2, add_sum3


ckt = Circuit.bare_circuit(input_size=5)
x1, x2, x3, x4, x5 = ckt.inputs
a0, a1 = add_sum3(ckt, [x1, x2, x3])
b0, b1 = add_sum3(ckt, [a0, x4, x5])
w1, w2 = add_sum2(ckt, [a1, b1])
ckt.set_outputs([b0, w1, w2])
print(ckt.gates_number())
ckt = minimize_subcircuits(ckt, 'XAIG')
print(ckt.gates_number())


==> listings/synthesizing_full_adder.py <==
from cirbo.synthesis.circuit_search import CircuitFinderSat
from cirbo.core.python_function import PyFunction


def sum_3(x1, x2, x3):
    s = x1 + x2 + x3
    return [(s >> i) & 1 for i in range(2)]

func = PyFunction.from_positional(sum_3)
cf = CircuitFinderSat(func, 5, basis='XAIG')
ckt = cf.find_circuit()
ckt.view_graph()


==> listings/synthesizing_majority6.py <==
from cirbo.core.circuit.circuit import Circuit
from cirbo.core.circuit.gate import Gate, OR, AND
from cirbo.synthesis.generation.arithmetics import add_sum_n_bits


ckt = Circuit.bare_circuit(input_size=6)
b0, b1, b2 = add_sum_n_bits(ckt, ckt.inputs)
ckt.add_gate(Gate('a0', AND, (b0, b1)))
ckt.add_gate(Gate('a1', OR, ('a0', b2)))
ckt.mark_as_output('a1')
ckt.view_graph()


==> listings/synthesizing_majority6_hybrid.py <==
from cirbo.core import DontCare, PyFunctionModel
from cirbo.synthesis.circuit_search import CircuitFinderSat
from cirbo.synthesis.generation.arithmetics import generate_sum_n_bits


def geq3(x: bool, y: bool, z: bool):
    s = x + 2 * y + 4 * z
    return [DontCare] if s > 6 else [True] if s >= 3 else [False]

ckt = generate_sum_n_bits(n=6)
pfm = PyFunctionModel.from_positional(geq3)
cfs = CircuitFinderSat(pfm, 2, basis='XAIG')
geq3_ckt = cfs.find_circuit()
ckt.extend_circuit(geq3_ckt, name='geq3')
ckt.view_graph()


==> listings/verifying_miter.py <==
from cirbo.core.circuit.circuit import Circuit
from cirbo.core.circuit.gate import Gate, OR
from cirbo.synthesis.generation import generate_pairwise_xor
from cirbo.synthesis.generation.arithmetics import generate_sum_n_bits

aig = generate_sum_n_bits(3, basis='AIG')
xaig = generate_sum_n_bits(3, basis='XAIG')

mtr = Circuit().add_circuit(aig, name='aig')
mtr.connect_inputs(xaig, name='xaig')
mtr.extend_circuit(
    generate_pairwise_xor(aig.output_size),
    name='pairwise_xor',
)  

outs = mtr.get_block('pairwise_xor').outputs      
mtr.emplace_gate('or', OR, tuple(outs))
mtr.set_outputs(['or'])

mtr.view_graph(autorename_labels=True)

